Beyond Semantic IDs: Atomic Creator Tokens for Large-Scale Generative Recommendation

Recommending creators that a user does not yet follow is a cold-start problem: from hundreds of thousands of popular creators and only a short trail of prior engagements, the system must predict the next creator worth surfacing. The prevailing generative recommendation recipe tokenizes each creator into a \emph{Semantic ID} (SID) by quantizing a frozen embedding and trains a language model to generate SIDs. We show that this SID layer, not the language model, is the binding constraint. The creator-to-SID map is many-to-one, so colliding creators must be resolved by a popularity tie-break that caps creator-level recall and favors already-popular creators, and the frozen quantizer stops the training gradient from reaching the creator representation. We propose Atomic Creator Token (ACT), which gives every creator its own vocabulary token trained end-to-end. The map is bijective, so collisions are impossible and inference is a direct top-$k$ over creator logits. In a controlled comparison on production data in which the token layer is the only variable, ACT improves creator-level Recall@15 by 19.8 points ($1.84\times$) over a matched SID baseline, still leads when the SID codebook is enlarged $64\times$, and serves at ${\sim}2.7\times$ lower per-user latency. The advantage carries over to the public KuaiRand dataset, where ACT is the only method that beats a global-popularity baseline, provided each creator token sees enough training examples. In a live A/B test, ACT is directionally positive on every reported metric against both the SID-enhanced and the classic production rankers.

==> figures/make_figures.py <==
"""All data figures for the Meta-style ACT report.

Style follows assets/nice_plot.py of the "new style for AI at Meta papers" template: serif
(Computer Modern) text matching the body, Meta blue #0064E0 as the primary color, Meta amber
#E29400 as the secondary color, sized from the template text width (472pt).

Palette (validated for CVD separation: min dE 17.5 across protan/deutan/tritan):
  ACT = Meta blue, SID = recessive gray (dashed, square markers), global popularity = amber,
  recent history = Meta dark.

Data sources (DAT in the source docs = ACT here):
  production July all-surface results ("Stories DAT vs SID: Recall@K per codebook");
  KuaiRand results ("KuaiRand DAT vs SID results"); coverage and serving cost from the KDD draft.

Run: python3 make_figures.py   (writes PDFs next to this script)
"""
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Patch

HERE = Path(__file__).resolve().parent
TEXT_WIDTH = 472 / 72          # inches
HALF = TEXT_WIDTH * 0.47

plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["cmr10"],
    "mathtext.fontset": "cm",
    "axes.formatter.use_mathtext": True,
    "font.size": 9,
    "axes.titlesize": 9,
    "axes.labelsize": 9,
    "axes.labelpad": 6,
    "xtick.labelsize": 8.5,
    "ytick.labelsize": 8.5,
    "legend.fontsize": 8.5,
    "pdf.fonttype": 42,
    "axes.spines.top": False,
    "axes.spines.right": False,
    "axes.unicode_minus": False,
})

ACT = "#0064E0"
SID = "#A0AEC0"
POP = "#E29400"
REC = "#1C2B33"
INK = "#1C2B33"
MUTED = "#5F6B73"
GRID = "#E3E8EC"
AXIS = "#9AA5AE"

LW = dict(linewidth=1.5, solid_capstyle="round", solid_joinstyle="round")
THIN = dict(linewidth=1.0, solid_capstyle="round", solid_joinstyle="round")
MK_ACT = dict(color=ACT, marker="o", markersize=4.2, markeredgecolor="white", markeredgewidth=0.8)
MK_SID = dict(color=SID, marker="s", markersize=3.8, markeredgecolor="white", markeredgewidth=0.8,
              linestyle=(0, (3, 1.6)))
MK_POP = dict(color=POP, marker="D", markersize=3.0, markeredgecolor="white", markeredgewidth=0.6,
              linestyle=(0, (4, 1.5, 1, 1.5)))
MK_REC = dict(color=REC, marker="^", markersize=3.4, markeredgecolor="white", markeredgewidth=0.6,
              linestyle=(0, (1, 1.4)))

# ---------------------------------------------------------------- data
K = [1, 5, 10, 15]
# (label, SID colliding fraction, SID creator-level Recall@K, ACT Recall@K)
PROD = [
    ("$Y$ (top), SID $X^3$",        0.79,  [12.67, 27.39, 35.74, 40.81], [23.80, 43.10, 53.40, 59.80]),
    ("$10Y$ (mid), SID $X^3$",      0.92,  [8.17, 15.95, 20.45, 23.58],  [17.04, 30.57, 38.29, 43.41]),
    ("$10Y$ (mid), SID $(2X)^3$",   0.751, [11.45, 21.20, 25.96, 29.21], [17.04, 30.57, 38.29, 43.41]),
    ("$30Y$ (broad), SID $(4X)^3$", 0.433, [12.57, 21.80, 26.83, 30.15], [15.10, 27.39, 34.27, 38.87]),
]
KUAI = {  # KuaiRand-27K, top-50k creators, creator-level Recall@K (%)
    "ACT": [0.294, 1.138, 1.981, 2.763],
    "SID": [0.332, 0.903, 1.439, 1.859],
    "Global popularity": [0.267, 0.851, 1.626, 2.351],
    "Recent history": [0.084, 0.655, 1.398, 1.982],
}
# ACT data sufficiency: (setting, training samples per creator token, ACT R@15, best heuristic R@15)
SUFF = [
    ("KuaiRand-1K,\nall creators", 4.8, 0.75, 1.76),
    ("KuaiRand-1K,\ntop creators", 33.9, 1.86, 3.78),
    ("KuaiRand-27K,\ntop-50k creators", 331, 2.763, 2.351),
]
TIERS = ["$Y$ (top)", "$10Y$ (mid)", "$30Y$ (broad)"]
COVERAGE = [31.0, 51.95, 66.26]      # engagement coverage c (%)
COND_R15 = [59.8, 43.4, 38.9]        # ACT Recall@15 conditional on coverage
EFF_R15 = [18.5, 22.6, 25.8]         # effective Recall@15 = c x conditional
COST = {  # per tier: (ACT, SID)
    "Peak memory (GB/card)": ([37.6, 41.4, 41.6], [58.4, 61.5, 63.2]),
    "Throughput (% of SID)": ([166, 160, 170], [100, 100, 100]),
    "Latency (GPU-ms/user)": ([36.5, 35.0, 31.7], [82.5, 97.5, 88.2]),
}


# ---------------------------------------------------------------- helpers
def style_axis(ax, ygrid=True):
    if ygrid:
        ax.grid(axis="y", color=GRID, linewidth=0.6, linestyle="-")
    ax.set_axisbelow(True)
    for s in ("left", "bottom"):
        ax.spines[s].set_color(AXIS)
        ax.spines[s].set_linewidth(0.6)
    ax.tick_params(colors=MUTED, width=0.6, length=2.5)


def endlabel(ax, x, v, col, dy=0, fmt="{:.1f}"):
    ax.annotate(fmt.format(v), (x, v), xytext=(3.5, dy), textcoords="offset points", va="center",
                ha="left", color=col, fontsize=8.5)


def save(fig, name):
    fig.savefig(HERE / f"{name}.pdf", bbox_inches="tight", pad_inches=0.04)
    fig.savefig(HERE / f"{name}.png", dpi=250, bbox_inches="tight", pad_inches=0.04)
    plt.close(fig)


# ---------------------------------------------------------------- figures
def recall_at_k_production():
    """2x2 small multiples: Recall@K vs K at each vocabulary scale / SID codebook."""
    fig, axes = plt.subplots(2, 2, figsize=(TEXT_WIDTH, 3.95), sharey=True, sharex=True)
    for i, (ax, (title, _, sid, act)) in enumerate(zip(axes.flat, PROD)):
        style_axis(ax)
        ax.plot(K, act, **MK_ACT, **LW)
        ax.plot(K, sid, **MK_SID, **LW)
        endlabel(ax, K[-1], act[-1], INK)
        endlabel(ax, K[-1], sid[-1], MUTED)
        ax.set_title(f"({'abcd'[i]}) {title}", color=INK, pad=8)
        ax.set_xticks(K)
        ax.set_xlim(0, 19.5)
        ax.set_ylim(0, 68)
        ax.set_yticks([0, 20, 40, 60])
        if i >= 2:
            ax.set_xlabel("$K$", color=MUTED)
        if i % 2 == 0:
            ax.set_ylabel("Recall@$K$ (%)", color=MUTED)
    handles = [Line2D([], [], **MK_ACT, **LW, label="ACT"),
               Line2D([], [], **MK_SID, **LW, label="SID (creator-level)")]
    fig.legend(handles=handles, loc="upper center", ncol=2, frameon=False, bbox_to_anchor=(0.5, 1.0),
               handlelength=2.6, columnspacing=2.0, labelcolor=INK)
    fig.tight_layout(rect=(0, 0, 1, 0.92), w_pad=2.5, h_pad=2.0)
    save(fig, "recall_at_k_production")


def collision_gap():
    """Dumbbell: SID -> ACT Recall@15 per setting, with SID colliding fraction."""
    fig, ax = plt.subplots(figsize=(TEXT_WIDTH, 2.65))
    style_axis(ax, ygrid=False)
    ax.grid(axis="x", color=GRID, linewidth=0.6)
    ax.spines["left"].set_visible(False)
    ax.tick_params(axis="y", length=0)
    rows = list(range(len(PROD)))[::-1]
    for y, (title, coll, sid, act) in zip(rows, PROD):
        ax.plot([sid[-1], act[-1]], [y, y], color=GRID, linewidth=3.4, solid_capstyle="round", zorder=1)
        ax.scatter(sid[-1], y, s=26, marker="s", color=SID, edgecolor="white", linewidth=0.8, zorder=3)
        ax.scatter(act[-1], y, s=30, marker="o", color=ACT, edgecolor="white", linewidth=0.8, zorder=3)
        ax.annotate(f"+{act[-1] - sid[-1]:.1f}", ((sid[-1] + act[-1]) / 2, y), xytext=(0, 3.5),
                    textcoords="offset points", ha="center", va="bottom", color=INK, fontsize=9)
        ax.annotate(f"{coll * 100:.0f}%", (1.0, y), xycoords=("axes fraction", "data"), xytext=(5, 0),
                    textcoords="offset points", ha="left", va="center", color=MUTED, fontsize=9)
    ax.annotate("SID\ncolliding", (1.0, len(PROD) - 0.3), xycoords=("axes fraction", "data"),
                xytext=(5, 0), textcoords="offset points", ha="left", va="center", color=MUTED,
                fontsize=8.5, style="italic", linespacing=1.2)
    ax.set_yticks(rows)
    ax.set_yticklabels([p[0] for p in PROD], color=INK)
    ax.set_ylim(-0.5, len(PROD) - 0.1)
    ax.set_xlim(18, 64)
    ax.set_xlabel("Recall@15 (%)", color=MUTED)
    handles = [Line2D([], [], color=SID, marker="s", markersize=4.4, markeredgecolor="white",
                      linestyle="none", label="SID (creator-level)"),
               Line2D([], [], color=ACT, marker="o", markersize=4.8, markeredgecolor="white",
                      linestyle="none", label="ACT")]
    fig.legend(handles=handles, loc="upper center", ncol=2, frameon=False, bbox_to_anchor=(0.5, 1.0),
               handletextpad=0.3, columnspacing=1.6, labelcolor=INK)
    fig.tight_layout(rect=(0, 0, 0.94, 0.89))
    save(fig, "collision_gap")


def coverage_tradeoff():
    """Coverage c, conditional and effective Recall@15 of ACT across vocabulary tiers."""
    fig, ax = plt.subplots(figsize=(TEXT_WIDTH, 2.65))
    style_axis(ax)
    x = [0, 1, 2]
    ax.fill_between(x, COVERAGE, 0, color=REC, alpha=0.06, linewidth=0)
    ax.plot(x, COVERAGE, color=REC, marker="o", markersize=3.6, markeredgecolor="white",
            markeredgewidth=0.7, **THIN)
    ax.plot(x, COND_R15, color=SID, marker="s", markersize=3.8, markeredgecolor="white",
            markeredgewidth=0.8, linestyle=(0, (3, 1.6)), **LW)
    ax.plot(x, EFF_R15, color=ACT, marker="o", markersize=4.2, markeredgecolor="white",
            markeredgewidth=0.8, **LW)
    for xi, v in zip(x, EFF_R15):
        ax.annotate(f"{v:.1f}", (xi, v), xytext=(0, -9), textcoords="offset points", ha="center",
                    color=INK, fontsize=9)
    ax.set_xticks(x)
    ax.set_xticklabels(TIERS, color=MUTED)
    ax.set_xlim(-0.25, 2.25)
    ax.set_ylim(0, 75)
    ax.set_yticks([0, 20, 40, 60])
    ax.set_ylabel("Percent (%)", color=MUTED)
    handles = [Line2D([], [], color=REC, marker="o", markersize=3.6, markeredgecolor="white", **THIN,
                      label="Engagement coverage $c$"),
               Line2D([], [], color=SID, marker="s", markersize=3.8, markeredgecolor="white",
                      linestyle=(0, (3, 1.6)), **LW, label="Conditional Recall@15"),
               Line2D([], [], color=ACT, marker="o", markersize=4.2, markeredgecolor="white", **LW,
                      label="Effective Recall@15")]
    fig.legend(handles=handles, loc="upper center", ncol=2, frameon=False, bbox_to_anchor=(0.5, 1.0),
               handlelength=2.4, columnspacing=1.8, handletextpad=0.6, labelcolor=INK)
    fig.tight_layout(rect=(0, 0, 1, 0.80))
    save(fig, "coverage_tradeoff")


def kuairand_recall():
    fig, ax = plt.subplots(figsize=(HALF, 2.65))
    style_axis(ax)
    ax.plot(K, KUAI["Recent history"], **MK_REC, **THIN)
    ax.plot(K, KUAI["Global popularity"], **MK_POP, **THIN)
    ax.plot(K, KUAI["SID"], **MK_SID, **LW)
    ax.plot(K, KUAI["ACT"], **MK_ACT, **LW)
    endlabel(ax, K[-1], KUAI["ACT"][-1], INK, fmt="{:.2f}")
    endlabel(ax, K[-1], KUAI["Global popularity"][-1], MUTED, fmt="{:.2f}")
    endlabel(ax, K[-1], KUAI["SID"][-1], MUTED, dy=-3.5, fmt="{:.2f}")
    ax.set_xticks(K)
    ax.set_xlim(0, 18)
    ax.set_ylim(0, 3.1)
    ax.set_yticks([0, 1, 2, 3])
    ax.set_xlabel("$K$", color=MUTED)
    ax.set_ylabel("Recall@$K$ (%)", color=MUTED)
    handles = [Line2D([], [], **MK_ACT, **LW, label="ACT"),
               Line2D([], [], **MK_SID, **LW, label="SID"),
               Line2D([], [], **MK_POP, **THIN, label="Global popularity"),
               Line2D([], [], **MK_REC, **THIN, label="Recent history")]
    fig.legend(handles=handles, loc="upper center", ncol=2, frameon=False, handlelength=1.6,
               labelcolor=INK, columnspacing=0.9, handletextpad=0.4, bbox_to_anchor=(0.5, 1.0))
    fig.tight_layout(rect=(0, 0, 1, 0.79))
    save(fig, "kuairand_recall")


def kuairand_lift():
    base = KUAI["Global popularity"]
    lift = {m: [100 * (v / b - 1) for v, b in zip(KUAI[m], base)] for m in ("ACT", "SID")}
    fig, ax = plt.subplots(figsize=(HALF, 2.65))
    style_axis(ax)
    w = 0.34
    for off, m, col in ((-w / 2 - 0.01, "ACT", ACT), (w / 2 + 0.01, "SID", SID)):
        xs = [i + off for i in range(len(K))]
        ax.bar(xs, lift[m], width=w, color=col, edgecolor="white", linewidth=0.8, label=m, zorder=2)
        for xi, v in zip(xs, lift[m]):
            sign = "+" if v >= 0 else "$-$"
            ax.annotate(f"{sign}{abs(v):.0f}%", (xi, v), xytext=(0, 2 if v >= 0 else -2),
                        textcoords="offset points", ha="center", va="bottom" if v >= 0 else "top",
                        color=INK if m == "ACT" else MUTED, fontsize=8.5)
    ax.axhline(0, color=AXIS, linewidth=0.7, zorder=3)
    ax.set_xticks(range(len(K)))
    ax.set_xticklabels([f"R@{k}" for k in K], color=MUTED)
    ax.set_ylabel("Lift over global\npopularity (%)", color=MUTED)
    ax.set_ylim(-32, 46)
    ax.set_yticks([-20, 0, 20, 40])
    ax.spines["bottom"].set_visible(False)
    ax.tick_params(axis="x", length=0)
    fig.legend(*ax.get_legend_handles_labels(), loc="upper center", frameon=False, labelcolor=INK,
               ncol=2, handlelength=1.0, columnspacing=1.4, bbox_to_anchor=(0.5, 1.0))
    fig.tight_layout(rect=(0, 0, 1, 0.79))
    save(fig, "kuairand_lift")


def data_sufficiency():
    fig, ax = plt.subplots(figsize=(TEXT_WIDTH, 2.65))
    style_axis(ax)
    ax.set_xscale("log")
    xs = [p[1] for p in SUFF]
    ys = [p[2] / p[3] for p in SUFF]
    ax.axhline(1.0, color=MUTED, linewidth=0.7, zorder=1)
    ax.annotate("best heuristic baseline", (2.8, 1.0), xytext=(0, 5), textcoords="offset points",
                ha="left", va="bottom", color=MUTED, fontsize=9, style="italic")
    ax.plot(xs, ys, **MK_ACT, **LW, zorder=3)
    for (label, x, _, _), y in zip(SUFF, ys):
        ax.annotate(f"{label}\n{y:.2f}$\\times$", (x, y), xytext=(0, 8), textcoords="offset points",
                    ha="center", va="bottom", color=INK, fontsize=9, linespacing=1.2)
    ax.set_xlim(2.5, 1000)
    ax.set_ylim(0, 1.85)
    ax.set_yticks([0, 0.5, 1.0, 1.5])
    ax.set_xticks([5, 30, 300])
    ax.set_xticklabels(["5", "30", "300"])
    ax.minorticks_off()
    ax.set_xlabel("Training samples per creator token (log scale)", color=MUTED)
    ax.set_ylabel("ACT R@15 / best\nheuristic R@15", color=MUTED)
    fig.tight_layout()
    save(fig, "data_sufficiency")


def serving_cost():
    fig, axes = plt.subplots(1, 3, figsize=(TEXT_WIDTH, 2.55))
    x = range(len(TIERS))
    w = 0.36
    for ax, (title, (act, sid)) in zip(axes, COST.items()):
        style_axis(ax)
        for off, vals, col, name in ((-w / 2 - 0.01, act, ACT, "ACT"), (w / 2 + 0.01, sid, SID, "SID")):
            xs = [i + off for i in x]
            ax.bar(xs, vals, width=w, color=col, edgecolor="white", linewidth=0.8, label=name, zorder=2)
            for xi, v in zip(xs, vals):
                ax.annotate(f"{v:.0f}" if v >= 100 else f"{v:.1f}", (xi, v), xytext=(0, 1.5),
                            textcoords="offset points", ha="center", va="bottom",
                            color=INK if name == "ACT" else MUTED, fontsize=8.5)
        metric, unit = title.split(" (", 1)
        ax.set_title(f"{metric}\n({unit}", color=INK, pad=9, linespacing=1.4)
        ax.set_xticks(list(x))
        ax.set_xticklabels([tier.replace(" (", "\n(") for tier in TIERS], color=MUTED)
        ax.tick_params(axis="x", length=0)
        ax.set_ylim(0, max(act + sid) * 1.23)
    handles = [Patch(color=ACT, label="ACT"), Patch(color=SID, label="SID")]
    fig.legend(handles=handles, loc="upper center", ncol=2, frameon=False, bbox_to_anchor=(0.5, 1.0),
               handlelength=1.0, columnspacing=1.6, labelcolor=INK)
    fig.tight_layout(rect=(0, 0, 1, 0.87), w_pad=2.2)
    save(fig, "serving_cost")


if __name__ == "__main__":
    recall_at_k_production()
    collision_gap()
    coverage_tradeoff()
    kuairand_recall()
    kuairand_lift()
    data_sufficiency()
    serving_cost()

